Nonlinear Performative Prediction

Performative prediction is an emerging paradigm in machine learning that addresses scenarios where the model's prediction may induce a shift in the distribution of the data it aims to predict. Current works in this field often rely on uncontrollable assumptions, such as bounded gradients of performative loss, and primarily focus on linear cases in their examples and evaluations to maintain consistency between theoretical guarantees and empirical validations. However, such linearity rarely holds in real-world applications, where the data usually exhibit complex nonlinear characteristics. In this paper, we relax these out-of-control assumptions and present a novel design that generalizes performative prediction to nonlinear cases while preserving essential theoretical properties. Specifically, we formulate the loss function of performative prediction using a maximum margin approach and extend it to nonlinear spaces through kernel methods. To quantify the data distribution shift, we employ the discrepancy between prediction errors on these two distributions as an indicator, which characterizes the impact of the performative effect on specific learning tasks. By doing so, we can derive, for both linear and nonlinear cases, the conditions for performative stability, a critical and desirable property in performative contexts. Building on these theoretical insights, we develop an algorithm that guarantees the performative stability of the predictive model. We validate the effectiveness of our method through experiments on synthetic and real-world datasets with both linear and nonlinear data distributions, demonstrating superior performance compared to state-of-the-art baselines.

==> experiment/SyntheticDatasets/linear/linear_x.py <==
import sys
sys.path.insert(0, sys.path[0]+"/../") # add parent directory to path
sys.path.insert(0, sys.path[0]+"/../")
sys.path.insert(0, sys.path[0]+"Algorithm")
import numpy as np
import winsound
import random
from Algorithm.alg_method_1 import method_1
from Algorithm.alg_RRM import RRM
from Algorithm.alg_RGD import RGD
from Algorithm.alg_PPNN import PPNN
from Algorithm.alg_Outside import TSA
from Algorithm.alg_PerGD import PerformativeGD
from Algorithm.alg_SVM import SVM
from Algorithm.alg_DFO import DFO
from Algorithm.plot import plot_fig
from functions import linear_data_generation

# problems parameters
seed_value = 42
num_iters = 100
d_list = [10,20,30,40,50] #,1000,10000 10,100,1000,60,80,100
num_experiments = 10
map = 1
folder_path = 'SyntheticDatasets/linear/result_x/'

np.random.seed(seed_value)
random.seed(seed_value)
n = 200
X,y = linear_data_generation(n = n)
d = X.shape[1]
print('Sample number : ',n)
print('Sample dimension : ',d)
print('-'*50)
strat_features = None
kerneltype = 'linear'

# method 1
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    method_1(X,y,num_iters,d_list,map = map,kerneltype = kerneltype,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# SVM
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    SVM(X,y,num_iters,d_list,map = map,kerneltype = kerneltype,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# RRM
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    RRM(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# RGD
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    RGD(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# ppnn
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    PPNN(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# outside the echo chamber
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    TSA(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# PerformativeGD
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    PerformativeGD(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# DFO
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    DFO(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

plot_fig(num_iters,d_list,folder_path)


==> experiment/SyntheticDatasets/linear/linear_y.py <==
import sys
sys.path.insert(0, sys.path[0]+"/../") # add parent directory to path
sys.path.insert(0, sys.path[0]+"/../")
sys.path.insert(0, sys.path[0]+"Algorithm")
import numpy as np
import random
from Algorithm.alg_method_1 import method_1
from Algorithm.alg_RRM import RRM
from Algorithm.alg_RGD import RGD
from Algorithm.alg_PPNN import PPNN
from Algorithm.alg_Outside import TSA
from Algorithm.alg_PerGD import PerformativeGD
from Algorithm.alg_SVM import SVM
from Algorithm.alg_DFO import DFO
from Algorithm.plot import plot_fig
from functions import linear_data_generation

# problems parameters
seed_value = 42
num_iters = 100
d_list = [5,7.5,10] #,1000,10000 10,100,1000,60,80,100
num_experiments = 10
map = 5
folder_path = 'SyntheticDatasets/linear/result_y/'

np.random.seed(seed_value)
random.seed(seed_value)
n = 200
X,y = linear_data_generation(n = n)
d = X.shape[1]
print('Sample number : ',n)
print('Sample dimension : ',d)
print('-'*50)
strat_features = None
kerneltype = 'linear'

# method 1
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    method_1(X,y,num_iters,d_list,map = map,kerneltype = kerneltype,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# RRM
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    RRM(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# RGD
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    RGD(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# ppnn
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    PPNN(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# outside the echo chamber
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    TSA(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# PerformativeGD
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    PerformativeGD(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# DFO
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    DFO(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

plot_fig(num_iters,d_list,folder_path)

==> experiment/SyntheticDatasets/linear/par_sen.py <==
import subprocess

file_list = ['SyntheticDatasets/linear/par_sen_x_method1_alpha.py', 'SyntheticDatasets/linear/par_sen_y_method1_alpha.py' ]

for file in file_list:
    subprocess.run(['python', file])

print("All files have been executed in sequence.")


==> experiment/SyntheticDatasets/linear/par_sen_x_method1_alpha.py <==
import sys
sys.path.insert(0, sys.path[0]+"/../") # add parent directory to path
sys.path.insert(0, sys.path[0]+"/../")
sys.path.insert(0, sys.path[0]+"Algorithm")
import numpy as np
import random
from Algorithm.alg_method_1 import method_1
from Algorithm.plot_par_sen import plot_fig_par
from functions import linear_data_generation,non_linear_data_generation

# problems parameters
seed_value = 42
num_iters = 50
d_list = [10,20,30,40,50] #,1000,10000 10,100,1000,60,80,100
num_experiments = 10
map = 1
folder_path = 'SyntheticDatasets/result_par_sen_x/method1/'

np.random.seed(seed_value)
random.seed(seed_value)
n = 200
X,y = linear_data_generation(n = n)
d = X.shape[1]
print('Sample number : ',n)
print('Sample dimension : ',d)
print('-'*50)
strat_features = None
kerneltype = 'linear'
s = 1
alphas = [0.1, 0.2, 0.3, 0.4, 0.49]

for alpha in alphas:
    print('alpha = ',alpha)
    # method 1
    model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
        method_1(X,y,num_iters,d_list,map = map,kerneltype = kerneltype,s = s,strat_features = strat_features,\
                 num_experiments = num_experiments,seed_value = seed_value,alpha = alpha)
    file_name_npy = f"{folder_path}{alpha}.npz"
    np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
                acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
                acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
    print(f"Data saved to {file_name_npy}")

plot_fig_par(num_iters,d_list,folder_path,alphas)

==> experiment/SyntheticDatasets/linear/par_sen_y_method1_alpha.py <==
import sys
sys.path.insert(0, sys.path[0]+"/../") # add parent directory to path
sys.path.insert(0, sys.path[0]+"/../")
sys.path.insert(0, sys.path[0]+"Algorithm")
import numpy as np
import random
from Algorithm.alg_method_1 import method_1
from Algorithm.plot_par_sen import plot_fig_par
from functions import linear_data_generation,non_linear_data_generation

# problems parameters
seed_value = 42
num_iters = 50
d_list = [5,7.5,10] #,1000,10000 10,100,1000,60,80,100
num_experiments = 10
map = 5

np.random.seed(seed_value)
random.seed(seed_value)
n = 200
X,y = linear_data_generation(n = n)
d = X.shape[1]
print('Sample number : ',n)
print('Sample dimension : ',d)
print('-'*50)
strat_features = None
kerneltype = 'linear'
folder_path = 'SyntheticDatasets/result_par_sen_y/method1/'
s = 1
alphas = [0.1, 0.2, 0.3, 0.4, 0.49]

for alpha in alphas:
    print('alpha = ',alpha)
    # method 1
    model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
        method_1(X,y,num_iters,d_list,map = map,kerneltype = kerneltype,s = s,strat_features = strat_features,\
                 num_experiments = num_experiments,seed_value = seed_value,alpha = alpha)
    file_name_npy = f"{folder_path}{alpha}.npz"
    np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
                acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
                acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
    print(f"Data saved to {file_name_npy}")

plot_fig_par(num_iters,d_list,folder_path,alphas)

==> experiment/SyntheticDatasets/nonlinear/nonlinear_x.py <==
import sys
sys.path.insert(0, sys.path[0]+"/../") # add parent directory to path
sys.path.insert(0, sys.path[0]+"/../")
sys.path.insert(0, sys.path[0]+"Algorithm")
import numpy as np
import random
from Algorithm.alg_method_1 import method_1
from Algorithm.alg_RRM import RRM
from Algorithm.alg_RGD import RGD
from Algorithm.alg_PPNN import PPNN
from Algorithm.alg_Outside import TSA
from Algorithm.alg_PerGD import PerformativeGD
from Algorithm.alg_SVM import SVM
from Algorithm.alg_DFO import DFO
from Algorithm.plot import plot_fig
from functions import linear_data_generation,non_linear_data_generation

# problems parameters
seed_value = 42
num_iters = 100
d_list = [0.1,0.3,0.5,0.7] 
num_experiments = 10
map = 4
folder_path = 'SyntheticDatasets/nonlinear/result_circles_x/'

np.random.seed(seed_value)
random.seed(seed_value)
n = 500
X,y = non_linear_data_generation(n = n)
d = X.shape[1]
print('Sample number : ',n)
print('Sample dimension : ',d)
print('-'*50)
strat_features = None
kerneltype = 'rbf'
s = 1

# # method 1
# model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
#     method_1(X,y,num_iters,d_list,map = map,kerneltype = kerneltype,s =s,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
# file_name_npy = f"{folder_path}{method_name}.npz"
# np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
#             acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
#             acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
# print(f"Data saved to {file_name_npy}")

# # RRM
# model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
#     RRM(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
# file_name_npy = f"{folder_path}{method_name}.npz"
# np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
#             acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
#             acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
# print(f"Data saved to {file_name_npy}")

# # RGD
# model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
#     RGD(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
# file_name_npy = f"{folder_path}{method_name}.npz"
# np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
#             acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
#             acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
# print(f"Data saved to {file_name_npy}")

# # ppnn
# model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
#     PPNN(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
# file_name_npy = f"{folder_path}{method_name}.npz"
# np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
#             acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
#             acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
# print(f"Data saved to {file_name_npy}")

# # outside the echo chamber
# model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
#     TSA(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
# file_name_npy = f"{folder_path}{method_name}.npz"
# np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
#             acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
#             acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
# print(f"Data saved to {file_name_npy}")

# # PerformativeGD
# model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
#     PerformativeGD(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
# file_name_npy = f"{folder_path}{method_name}.npz"
# np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
#             acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
#             acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
# print(f"Data saved to {file_name_npy}")

# # DFO
# model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
#     DFO(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
# file_name_npy = f"{folder_path}{method_name}.npz"
# np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
#             acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
#             acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
# print(f"Data saved to {file_name_npy}")

plot_fig(num_iters,d_list,folder_path)

==> experiment/SyntheticDatasets/nonlinear/nonlinear_x_otherkernel.py <==
import sys
sys.path.insert(0, sys.path[0]+"/../") # add parent directory to path
sys.path.insert(0, sys.path[0]+"/../")
sys.path.insert(0, sys.path[0]+"Algorithm")
import numpy as np
import random
from Algorithm.alg_method_1 import method_1
from Algorithm.alg_RRM import RRM
from Algorithm.alg_RGD import RGD
from Algorithm.alg_PPNN import PPNN
from Algorithm.alg_Outside import TSA
from Algorithm.alg_PerGD import PerformativeGD
from Algorithm.alg_SVM import SVM
from Algorithm.alg_DFO import DFO
from Algorithm.plot import plot_fig
from functions import linear_data_generation,non_linear_data_generation

# problems parameters
seed_value = 42
num_iters = 100
d_list = [0.1,0.3,0.5,0.7] 
num_experiments = 10
map = 4
folder_path = 'SyntheticDatasets/nonlinear/result_circles_x_other_kernel/'

np.random.seed(seed_value)
random.seed(seed_value)
n = 100
X,y = non_linear_data_generation(n = n)
d = X.shape[1]
print('Sample number : ',n)
print('Sample dimension : ',d)
print('-'*50)
strat_features = None
# kerneltype = 'rbf'
kerneltype = 'polynomial'
s = 2

# method 1
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    method_1(X,y,num_iters,d_list,map = map,kerneltype = kerneltype,s =s,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# RRM
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    RRM(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# RGD
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    RGD(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# ppnn
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    PPNN(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# outside the echo chamber
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    TSA(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# PerformativeGD
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    PerformativeGD(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# DFO
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    DFO(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

plot_fig(num_iters,d_list,folder_path)

==> experiment/SyntheticDatasets/nonlinear/nonlinear_y.py <==
import sys
sys.path.insert(0, sys.path[0]+"/../") # add parent directory to path
sys.path.insert(0, sys.path[0]+"/../")
sys.path.insert(0, sys.path[0]+"Algorithm")
import numpy as np
import random
from Algorithm.alg_method_1 import method_1
from Algorithm.alg_RRM import RRM
from Algorithm.alg_RGD import RGD
from Algorithm.alg_PPNN import PPNN
from Algorithm.alg_Outside import TSA
from Algorithm.alg_PerGD import PerformativeGD
from Algorithm.alg_SVM import SVM
from Algorithm.alg_DFO import DFO
from Algorithm.plot import plot_fig
from functions import linear_data_generation,non_linear_data_generation

# problems parameters
seed_value = 42
num_iters = 100
d_list = [5,7.5,10] 
num_experiments = 10
map = 6
folder_path = 'SyntheticDatasets/nonlinear/result_circles_y/'

np.random.seed(seed_value)
random.seed(seed_value)
n = 500
X,y = non_linear_data_generation(n = n)
d = X.shape[1]
print('Sample number : ',n)
print('Sample dimension : ',d)
print('-'*50)
strat_features = None
kerneltype = 'rbf'
s = 0.5

# method 1
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    method_1(X,y,num_iters,d_list,map = map,kerneltype = kerneltype,s =s,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# RRM
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    RRM(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# RGD
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    RGD(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# ppnn
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    PPNN(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# outside the echo chamber
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    TSA(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# PerformativeGD
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    PerformativeGD(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

# DFO
model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
    DFO(X,y,num_iters,d_list,map = map,strat_features = strat_features,num_experiments = num_experiments,seed_value = seed_value)
file_name_npy = f"{folder_path}{method_name}.npz"
np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
            acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
            acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
print(f"Data saved to {file_name_npy}")

plot_fig(num_iters,d_list,folder_path)

==> experiment/SyntheticDatasets/nonlinear/par_sen.py <==
import subprocess

file_list = ['SyntheticDatasets/nonlinear/par_sen_x_method1_alpha.py', 'SyntheticDatasets/nonlinear/par_sen_y_method1_alpha.py']

for file in file_list:
    subprocess.run(['python', file])

print("All files have been executed in sequence.")


==> experiment/SyntheticDatasets/nonlinear/par_sen_x_method1_alpha.py <==
import sys
sys.path.insert(0, sys.path[0]+"/../") # add parent directory to path
sys.path.insert(0, sys.path[0]+"/../")
sys.path.insert(0, sys.path[0]+"Algorithm")
import numpy as np
import random
from Algorithm.alg_method_1 import method_1
from Algorithm.plot_par_sen import plot_fig_par
from functions import linear_data_generation,non_linear_data_generation

# problems parameters
seed_value = 42
num_iters = 50
d_list = [0.1,0.3,0.5,0.7] #0.1,0.3,0.5,0.7
num_experiments = 10
map = 4
folder_path = 'SyntheticDatasets/result_par_sen_x/method1/'

np.random.seed(seed_value)
random.seed(seed_value)
n = 200
X,y = non_linear_data_generation(n = n)
d = X.shape[1]
print('Sample number : ',n)
print('Sample dimension : ',d)
print('-'*50)
strat_features = None
kerneltype = 'rbf'
s = 1
alphas = [0.1, 0.2, 0.3, 0.4, 0.49]

for alpha in alphas:
    print('alpha = ',alpha)
    # method 1
    model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
        method_1(X,y,num_iters,d_list,map = map,kerneltype = kerneltype,s = s,strat_features = strat_features,\
                 num_experiments = num_experiments,seed_value = seed_value,alpha = alpha)
    file_name_npy = f"{folder_path}{alpha}.npz"
    np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
                acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
                acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
    print(f"Data saved to {file_name_npy}")

plot_fig_par(num_iters,d_list,folder_path,alphas)

==> experiment/SyntheticDatasets/nonlinear/par_sen_y_method1_alpha.py <==
import sys
sys.path.insert(0, sys.path[0]+"/../") # add parent directory to path
sys.path.insert(0, sys.path[0]+"/../")
sys.path.insert(0, sys.path[0]+"Algorithm")
import numpy as np
import random
from Algorithm.alg_method_1 import method_1
from Algorithm.plot_par_sen import plot_fig_par
from functions import linear_data_generation,non_linear_data_generation

# problems parameters
seed_value = 42
num_iters = 50
d_list = [5,7.5,10] #0.1,0.3,0.5,0.7
num_experiments = 10
map = 6
folder_path = 'SyntheticDatasets/result_par_sen_y/method1/'

np.random.seed(seed_value)
random.seed(seed_value)
n = 200
X,y = non_linear_data_generation(n = n)
d = X.shape[1]
print('Sample number : ',n)
print('Sample dimension : ',d)
print('-'*50)
strat_features = None
kerneltype = 'rbf'
s = 1
alphas = [0.1, 0.2, 0.3, 0.4, 0.49]

for alpha in alphas:
    print('alpha = ',alpha)
    # method 1
    model_gaps_avg,model_gaps_std,acc_list_start_avg,acc_list_start_std,acc_list_end_avg,acc_list_end_std,method_name = \
        method_1(X,y,num_iters,d_list,map = map,kerneltype = kerneltype,s = s,strat_features = strat_features,\
                 num_experiments = num_experiments,seed_value = seed_value,alpha = alpha)
    file_name_npy = f"{folder_path}{alpha}.npz"
    np.savez(file_name_npy, model_gaps_avg = model_gaps_avg, model_gaps_std = model_gaps_std,\
                acc_list_start_avg = acc_list_start_avg, acc_list_start_std = acc_list_start_std,\
                acc_list_end_avg = acc_list_end_avg, acc_list_end_std = acc_list_end_std)
    print(f"Data saved to {file_name_npy}")

plot_fig_par(num_iters,d_list,folder_path,alphas)
